ADS 2.0: new architecture, API and services

The ADS platform is undergoing the biggest rewrite of its 20-year history. While several components have been added to its architecture over the past couple of years, this talk will concentrate on the underpinnings of ADS's search layer and its API. To illustrate the design of the components in the new system, we will show how the new ADS user interface is built exclusively on top of the API using RESTful web services. Taking one step further, we will discuss how we plan to expose the treasure trove of information hosted by ADS (10 million records and fulltext for much of the Astronomy and Physics refereed literature) to partners interested in using this API. This will provide you (and your intelligent applications) with access to ADS's underlying data to enable the extraction of new knowledge and the ingestion of these results back into the ADS. Using this framework, researchers could run controlled experiments with content extraction, machine learning, natural language processing, etc. In this talk, we will discuss what is already implemented, what will be available soon, and where we are going next.

==> build.sh <==
latex 07_1
bibtex 07_1
latex 07_1
dvips -Ppdf 07_1.dvi
ps2pdf14 07_1.ps
